Generalized Object Search

Future collaborative robots must be capable of finding objects. As such a fundamental skill, we expect object search to eventually become an off-the-shelf capability for any robot, similar to e.g., object detection, SLAM, and motion planning. However, existing approaches either make unrealistic compromises (e.g., reduce the problem from 3D to 2D), resort to ad-hoc, greedy search strategies, or attempt to learn end-to-end policies in simulation that are yet to generalize across real robots and environments. This thesis argues that through using Partially Observable Markov Decision Processes (POMDPs) to model object search while exploiting structures in the human world (e.g., octrees, correlations) and in human-robot interaction (e.g., spatial language), a practical and effective system for generalized object search can be achieved. In support of this argument, I develop methods and systems for (multi-)object search in 3D environments under uncertainty due to limited field of view, occlusion, noisy, unreliable detectors, spatial correlations between objects, and possibly ambiguous spatial language (e.g., "The red car is behind Chase Bank"). Besides evaluation in simulators such as PyGame, AirSim, and AI2-THOR, I design and implement a robot-independent, environment-agnostic system for generalized object search in 3D and deploy it on the Boston Dynamics Spot robot, the Kinova MOVO robot, and the Universal Robots UR5e robotic arm, to perform object search in different environments. The system enables, for example, a Spot robot to find a toy cat hidden underneath a couch in a kitchen area in under one minute. This thesis also broadly surveys the object search literature, proposing taxonomies in object search problem settings, methods and systems.

==> compress.sh <==
gs \
  -o dissertation_compressed.pdf \
  -sDEVICE=pdfwrite \
  -dDownsampleColorImages=true \
  -dDownsampleGrayImages=true \
  -dDownsampleMonoImages=true \
  -dColorImageResolution=250 \
  -dGrayImageResolution=250 \
  -dMonoImageResolution=250 \
  -dColorImageDownsampleThreshold=1.0 \
  -dGrayImageDownsampleThreshold=1.0 \
  -dMonoImageDownsampleThreshold=1.0 \
  -dPrinted=false\
   dissertation.pdf


==> make_arxiv.py <==
#!/usr/bin/env python
#
# create arxiv package for the dissertation under file limit (50MB)
# strategy:
# 1. Copy all .tex files.
# 2. take out all PNG files. Replace with compressed versions, or JPG files;
#    Need to replace tex files accordingly
# 3. take out all SVG files
# 4. ignore all *.PDF files in the root directory
import os
import shutil
import cv2
from datetime import datetime
from PIL import Image

# relevant folders for copying under the dissertation root directory
RELEVANT_FOLDERS = [
    "figs",
    "chapters"
]


# Files that will be simply ignored;
IGNORED_FILES = {
    "./figs/genmos/examples.png",
    "./figs/genmos/example_seq.png",
    "./figs/genmos/example_seq2.png",
    "./figs/genmos/fov.jpg",
    "./figs/genmos/fov.png",
    "./figs/genmos/fov2.png",
    "./figs/projects.png"
}

INCLUDED_FILES = {
    "./figs/pomdppy-design.pdf"
}

TEX_FILES = {
    "3dmos": ["./chapters/3dmos/3dmos.tex"],
    "genmos": ["./chapters/genmos/genmos.tex"],
    "background": ["./chapters/background/background.tex"],
    "intro": ["./chapters/intro/intro.tex"],
    "closing": ["./chapters/closing/closing.tex"],
    "dialog": ["./chapters/dialog/dialog.tex"],
    "sloop": ["./chapters/sloop/sloop.tex"],
    "cos": ["./chapters/cos/cos.tex"],
    "overarching": ["./chapters/overarching/overarching.tex"],
}
ALL_TEX = []
for ch in TEX_FILES:
    ALL_TEX.extend(TEX_FILES[ch])

# maps from a string (fig folder name) to a list of .tex files
FIG_TEX_MAP = {
    "genmos": ["./chapters/genmos/genmos.tex"],
    "sloop": ["./chapters/sloop/sloop.tex"],
    "dialog": ["./chapters/dialog/dialog.tex"],
    "cos": ["./chapters/cos/cos.tex"],
    "background": ["./chapters/background/background.tex"],
    "3dmos": ["./chapters/3dmos/3dmos.tex"],
    "figs": ALL_TEX
}

# figs folders where we want to convert all png to jpg
FIG_CONV = {
    "genmos",
    "sloop",
    "dialog",
    "cos",
    "background",
    "3dmos",
    "figs"  # i.e. figs/
}


def convert_png_to_jpg(original_file, arxiv_dir_path, arxiv_tex_files, arxiv_root):
    """
    This function does the following:
    1. Converts the PNG file in 'original_file' path to JPG and save it to arxiv_dir_path,
       which means the file's directory path inside 'arxiv_<timestamp>" (arxiv_root).
       Automatically fills the PNG background with white.
    2. Finds the occurrence "<name>.png}" in each of the arxiv_tex_files (.tex
       files in the arxiv folder), where <name> is basename of original_file without extension,
       and replaces that with "<name>.jpg}"
    """
    img = cv2.imread(original_file, cv2.IMREAD_UNCHANGED)
    if img.shape[2] == 4:
        trans_mask = img[:,:,3] == 0
        img[trans_mask] = [255, 255, 255, 255]
        img = cv2.cvtColor(img, cv2.COLOR_BGRA2BGR)
    name, ext = os.path.splitext(os.path.basename(original_file))
    cv2.imwrite(os.path.join(arxiv_dir_path, f"{name}.jpg"), img)
    print(f"Converted {original_file} to JPG")

    # now, replace the arxiv tex files
    for tex_file in arxiv_tex_files:
        # we cumulatively update the .tex file in arxiv, which has been copied over.
        with open(os.path.join(arxiv_root, tex_file), 'r') as f:
            content = f.read()
        content = content.replace(f"{name}.png}}", f"{name}.jpg}}")
        os.makedirs(os.path.join(arxiv_root, os.path.dirname(tex_file)), exist_ok=True)
        with open(os.path.join(arxiv_root, tex_file), 'w') as f:
            f.write(content)
        print(f"Updated tex file {tex_file}")


def compress_and_save_png(original_file, new_file):
    img = Image.open(original_file)
    img.save(new_file, optimize=True, quality=85)
    print(f"Compressed and saved {original_file}")

def apply_rules_and_copy(original_file, arxiv_dir_path, arxiv_root):
    """given the path to a file in the original thesis
    directory, copy the file to the directory given
    by 'arxiv_dir_path' after applying a few rules.
    It is possible that the file is ignored. In that
    case, just return.  The 'arxiv_root' argument should
    be the directory 'arxiv_<timestamp>' """
    basename = os.path.basename(original_file)
    dirname = os.path.dirname(original_file)
    ext = os.path.splitext(original_file)[1]

    os.makedirs(arxiv_dir_path, exist_ok=True)
    new_file = os.path.join(arxiv_dir_path, basename)

    if original_file in IGNORED_FILES:
        print(f"Skipping {original_file} (ignored)")
    if original_file in INCLUDED_FILES:
        shutil.copy(original_file, new_file)
        print(f"Copied {original_file}")
    elif original_file.endswith("~"):
        print(f"Skipping {original_file}")
    elif ext.lower().endswith("svg"):
        print(f"Skipping {original_file}")
    elif ext.lower().endswith("pdf"):
        print(f"Skipping {original_file}")
    elif ext.lower().endswith("tex"):
        # Skip because we've already copied tex files
        pass
    elif ext.lower().endswith("png"):
        converted = False
        for fig_folder in FIG_CONV:
            if dirname.endswith(fig_folder)\
               or fig_folder == "cos" and "cospomdp" in dirname:
                convert_png_to_jpg(original_file, arxiv_dir_path, FIG_TEX_MAP[fig_folder], arxiv_root)
                converted = True
                break
        if not converted:
            compress_and_save_png(original_file, new_file)
    else:
        # other wse, just copy
        shutil.copy(original_file, new_file)
        print(f"Copied {original_file}")


def copy_all_tex_files(arxiv_dir):
    for f in os.listdir("./"):
        if os.path.isfile(f) and f.endswith("tex"):
            shutil.copy(f, os.path.join(arxiv_dir, f))

    for folder in RELEVANT_FOLDERS:
        for root, dirs, files in os.walk(f"./{folder}"):
            for fname in files:
                os.makedirs(os.path.join(arxiv_dir, root), exist_ok=True)
                if fname.endswith("tex"):
                    shutil.copy(os.path.join(root, fname),
                                os.path.join(arxiv_dir, root, fname))


def main():
    pwd = os.getcwd()
    if not pwd.endswith("dissertation"):
        raise RuntimeError("Expecting to be at the dissertation root directory.")

    # create an arxiv folder with timestamp
    timestamp = datetime.now().strftime("%Y%m%d%H%M%S")
    arxiv_dir = f"./arxiv_{timestamp}"
    os.makedirs(arxiv_dir, exist_ok=True)

    # First off, copy all the .tex files.
    copy_all_tex_files(arxiv_dir)

    # copy over files in the root dir
    for f in os.listdir("./"):
        if os.path.isfile(f):
            apply_rules_and_copy(f, arxiv_dir, arxiv_dir)

    for folder in RELEVANT_FOLDERS:
        os.makedirs(os.path.join(arxiv_dir, folder), exist_ok=True)
        for root, dirs, files in os.walk(f"./{folder}"):
            for fname in files:
                apply_rules_and_copy(os.path.join(root, fname),
                                     os.path.join(arxiv_dir, root),
                                     arxiv_dir)



if __name__ == "__main__":
    main()

